Topological Andreev Rectification

We develop the theory of an Andreev junction, which provides a method to probe the intrinsic topology of the Fermi sea of a two-dimensional electron gas (2DEG). An Andreev junction is a Josephson $\pi$ junction proximitizing a ballistic 2DEG, and exhibits low-energy Andreev bound states that propagate $\textit{along}$ the junction. It has been shown that measuring the nonlocal Landauer conductance due to these Andreev modes in a narrow linear junction leads to a topological Andreev rectification (TAR) effect characterized by a quantized conductance that is sensitive to the Euler characteristic $\chi_F$ of the 2DEG Fermi sea. Here we expand on that analysis and consider more realistic device geometries that go beyond the narrow linear junction and fully adiabatic limits considered earlier. Wider junctions exhibit additional Andreev modes that contribute to the transport and degrade the quantization of the conductance. Nonetheless, we show that an appropriately defined $\textit{rectified conductance}$ remains robustly quantized provided large momentum scattering is suppressed. We verify and demonstrate these predictions by performing extensive numerical simulations of realistic device geometries. We introduce a simple model system that demonstrates the robustness of the rectified conductance for wide linear junctions as well as point contacts, even when the nonlocal conductance is not quantized. Motivated by recent experimental advances, we model devices in specific materials, including InAs quantum wells, as well as monolayer and bilayer graphene. These studies indicate that for sufficiently ballistic samples observation of the TAR effect should be within experimental reach.

==> anc/InAs_junction.py <==
import kwant
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.backends
import matplotlib as mpl
import h5py
import time
import os

### Overview ###

# File : InAs_junction.py
# Authors : Christophe De Beule and Pok Man Tam
# Contact : christophe.debeule@gmail.com  or  pmtamaa@sas.upenn.edu

# Ancillary file for arXiv:2302.14050 "Topological Andreev Rectification" [URL: https://arxiv.org/abs/2302.14050]
# Published version: 
# Pok Man Tam, Christophe De Beule, and Charles L. Kane, Topological Andreev Rectification, PRB ... (2023) [URL: ]

# This code pertains to the Andreev junction for the InAs quantum well in Section IV.A of the paper.

### Code ###

# create directories for figures and data
if not os.path.exists('figures'):
    os.makedirs('figures')
if not os.path.exists('data'):
    os.makedirs('data')
# paths
path_figs = f'figures'
path_data = f'data'

# define Nambu and spin matrices
t3s0 = np.array([[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, -1, 0], [0, 0, 0, -1]])
t3s1 = np.array([[0, 1, 0, 0], [1, 0, 0, 0], [0, 0, 0, -1], [0, 0, -1, 0]])
t3s2 = np.array([[0, -1j, 0, 0], [1j, 0, 0, 0], [0, 0, 0, 1j], [0, 0, -1j, 0]])
t1s0 = np.array([[0, 0, 1, 0], [0, 0, 0, 1], [1, 0, 0, 0], [0, 1, 0, 0]])
t2s0 = np.array([[0, 0, -1j, 0], [0, 0, 0, -1j], [1j, 0, 0, 0], [0, 1j, 0, 0]])
# t2s2 = np.array([[0, 0, 0, -1], [0, 0, 1, 0], [0, 1, 0, 0], [-1, 0, 0, 0]])
# define constants
pi = np.pi

# create system
def make_system(**kwargs):
    keys = ['Nx','Ny', 'muN', 'muS', 't', 'tR', 'Delta', 'phi', 'w']
    Nx, Ny, muN, muS, t, tR, Delta, phi, w = [kwargs.get(key) for key in keys]

    tau_phi = np.cos(pi * phi) * t1s0 + np.sin(pi * phi) * t2s0
    eN, eS = 4 * t - muN, 4 * t - muS

    # function for onsite terms
    def onsite(site):
        y = site.pos[1]
        if y >=  w / 2:
            return eS * t3s0 + Delta * t1s0
        elif y <= -w / 2:
            return eS * t3s0 + Delta * tau_phi
        else:
            return eN * t3s0
        
    # square lattice with four orbitals
    lat = kwant.lattice.square(norbs=4)
    syst = kwant.Builder()

    # onsite
    syst[(lat(x, y) for x in range(-Nx, Nx+1) for y in range(-Ny, Ny+1))] = onsite
    # nearest-neighbor hopping
    syst[kwant.builder.HoppingKind((1, 0), lat)] = - t * t3s0 - 1j * tR * t3s2
    syst[kwant.builder.HoppingKind((0, 1), lat)] = - t * t3s0 + 1j * tR * t3s1
 
    # leads
    sym_left = kwant.TranslationalSymmetry((-1, 0))
    sym_right = kwant.TranslationalSymmetry((1, 0))
    sym_up = kwant.TranslationalSymmetry((0, 1))
    sym_down = kwant.TranslationalSymmetry((0, -1))
    # specify the conservation law used to treat electrons and holes separately
    lead0 = kwant.Builder(sym_left, conservation_law=-t3s0)
    lead1 = kwant.Builder(sym_right, conservation_law=-t3s0)
    lead2 = kwant.Builder(sym_up)
    lead3 = kwant.Builder(sym_down)

    # left lead
    lead0[(lat(0, y) for y in range(-Ny, Ny+1))] = eN * t3s0
    lead0[kwant.builder.HoppingKind((1, 0), lat)] = - t * t3s0 - 1j * tR * t3s2
    lead0[kwant.builder.HoppingKind((0, 1), lat)] = - t * t3s0 + 1j * tR * t3s1
   
    # right lead
    lead1[(lat(0, y) for y in range(-Ny, Ny+1))] = eN * t3s0
    lead1[kwant.builder.HoppingKind((1, 0), lat)] = - t * t3s0 - 1j * tR * t3s2
    lead1[kwant.builder.HoppingKind((0, 1), lat)] = - t * t3s0 + 1j * tR * t3s1
    
    # top lead
    lead2[(lat(x, Ny+2) for x in range(-Nx, Nx+1))] = eS * t3s0 + Delta * t1s0
    lead2[kwant.builder.HoppingKind((1, 0), lat)] = - t * t3s0 - 1j * tR * t3s2
    lead2[kwant.builder.HoppingKind((0, 1), lat)] = - t * t3s0 + 1j * tR * t3s1

    # bottom lead
    lead3[(lat(x, -Ny-1) for x in range(-Nx, Nx+1))] = eS * t3s0 + Delta * tau_phi
    lead3[kwant.builder.HoppingKind((1, 0), lat)] = - t * t3s0 - 1j * tR * t3s2
    lead3[kwant.builder.HoppingKind((0, 1), lat)] = - t * t3s0 + 1j * tR * t3s1

    syst.attach_lead(lead0)
    syst.attach_lead(lead1)
    syst.attach_lead(lead2)
    syst.attach_lead(lead3)

    return syst

# visualize pair potential
def site_color(i):
    foo = fsyst.hamiltonian(i, i)[2, 0]
    if foo.real > 0:
        return 'darkorange'
    elif foo.imag > 0:
        return 'limegreen'
    else:
        return 'black'

# compute transmission functions
def transmission(syst, energies):
    data = []
    for energy in energies:
        smatrix = kwant.smatrix(syst, energy)
        Rhe = smatrix.transmission((0, 1), (0, 0))
        Reh = smatrix.transmission((0, 0), (0, 1))
        Tee = smatrix.transmission((1, 0), (0, 0))
        The = smatrix.transmission((1, 1), (0, 0))
        Thh = smatrix.transmission((1, 1), (0, 1))
        Teh = smatrix.transmission((1, 0), (0, 1))
        data.append([Rhe, Reh, Tee, The, Thh, Teh])
    return data

## input parameters ##

# 2*Nx + 1 : number of sites along x
# 2*Ny + 1 : number of sites along y
# Lx = 2*Nx : length of the scattering region/junction
# Ly = 2*Ny : width of the scattering region
# w : width of the Andreev channel
# a : lattice constant (10 nm)
# t : nearest-neighbor hopping
# tR : Rashba parameter \lambda_R
# muN : Fermi energy EF in normal region
# muS : Fermi energy EF in proximitized regions
# Delta : magnitude of the superconducting pair potential
# phi : phase difference between superconductors

# energy unit : meV
# length unit : lattice constant a

Nx = 100    # Lx = 2000 nm
# Nx = 150    # Lx = 3000 nm
# Nx = 200    # Lx = 4000 nm
# Nx = 300    # Lx = 6000 nm
Ny, w = 50, 10
t, tR = 15.0, 0.75
Delta, phi = 0.15, 1.0
muNlis = [10.0, 10.0]
muSlis = [10.0, 10.3]

print(f'number of sites: {2 * Nx + 1} x {2 * Ny + 1}')
a = 10 # nm
print(f'(Lx, Ly) = ({2 * Nx * a} nm, {2 * Ny * a} nm)', flush=True)
print(f'junction width: {w * a} nm', flush=True)
filename = f'InAs_junction_Nx_{Nx}_Ny_{Ny}_w_{w}_t_{t}_tR_{tR}_Delta_{Delta}_phi_{phi}_.hdf5'

## plot the system ##

print('-'*80, '\nplotting system - close window to start computation')

params = {'Nx': Nx, 'Ny': Ny, 'muN': 1.0, 'muS': 1.0, 't': t, 'tR': tR, 'Delta': Delta, 'phi': phi, 'w': w}
fsyst = make_system(**params).finalized()
fig, ax = plt.subplots(1, 1)
kwant.plot(fsyst, ax=ax, site_color=site_color, hop_lw=0.05)
ax.axis('equal')
# ax.axis('off')
plt.xlabel(r'$x/a$')
plt.ylabel(r'$y/a$')
# plt.savefig(f'{path_figs}/InAs_junction_Nx_{Nx}_Ny_{Ny}_w_{w}_.png', dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()

## calculate the transmission functions ##

# the calculation is done only for positive bias
# results for negative bias are obtained from electron-hole symmetry

ne = 11                                 # number of subgap bias values
xdata = np.linspace(0.0, 1.0, ne)[:-1]  # bias in units of Delta
ydata = []
energies = [i * Delta for i in xdata]   # bias in units of tx
print('-'*80, '\nstarting computation')

npar = len(muNlis)
initial_time = time.time()
# loop over different mu
for i in range(npar):
    start_time = time.time()
    params = {'Nx': Nx, 'Ny': Ny, 'muN': muNlis[i], 'muS': muSlis[i], 't': t, 'tR': tR, 'Delta': Delta, 'phi': phi, 'w': w}
    fsyst = make_system(**params).finalized()
    foo = transmission(fsyst, energies)
    # save intermediate results to temporary file
    with h5py.File(f'{path_data}/temp_i_{i}_' + filename, 'w') as f:
        f.create_dataset('bias', data=xdata)
        f.create_dataset('transmission', data=foo)
    ydata.append(foo)
    print(f'\nfinished {i+1} out of {npar} in {round(time.time() - start_time, 1)} seconds', flush=True)

print(f'\ncomputation finished. total computation time: {round(time.time() - initial_time, 1)} seconds')
print('-'*80, '\nwrite results to files')

## save data ##

with h5py.File(f'{path_data}/' + filename, 'w') as f:
    f.create_dataset('fermi_energy', data=[muNlis,muSlis])
    f.create_dataset('bias', data=xdata)
    f.create_dataset('transmission', data=ydata)
# delete temporary files
for i in range(npar):
    os.remove(f'{path_data}/temp_i_{i}_' + filename)

# print data
# print([muNlis,muSlis])
# for i in range(npar):
#     print([[item[2] - item[3] for item in ydata[i]], [item[4] - item[5] for item in ydata[i]]])

print('-'*80, '\nfinished')
print('-'*80)

==> anc/InAs_pointcontact.py <==
import kwant
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.backends
import matplotlib as mpl
import h5py
import time
import os

### Overview ###

# File : InAs_pointcontact.py
# Authors : Christophe De Beule and Pok Man Tam
# Contact : christophe.debeule@gmail.com  or  pmtamaa@sas.upenn.edu

# Ancillary file for arXiv:2302.14050 "Topological Andreev Rectification" [URL: https://arxiv.org/abs/2302.14050]
# Published version: 
# Pok Man Tam, Christophe De Beule, and Charles L. Kane, Topological Andreev Rectification, PRB ... (2023) [URL: ]

# This code pertains to the Andreev point contact for the InAs quantum well in Section IV.A of the paper.

### Code ###

# create directories for figures and data
if not os.path.exists('figures'):
    os.makedirs('figures')
if not os.path.exists('data'):
    os.makedirs('data')
# paths
path_figs = f'figures'
path_data = f'data'

# define Nambu and spin matrices
t3s0 = np.array([[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, -1, 0], [0, 0, 0, -1]])
t3s1 = np.array([[0, 1, 0, 0], [1, 0, 0, 0], [0, 0, 0, -1], [0, 0, -1, 0]])
t3s2 = np.array([[0, -1j, 0, 0], [1j, 0, 0, 0], [0, 0, 0, 1j], [0, 0, -1j, 0]])
t1s0 = np.array([[0, 0, 1, 0], [0, 0, 0, 1], [1, 0, 0, 0], [0, 1, 0, 0]])
t2s0 = np.array([[0, 0, -1j, 0], [0, 0, 0, -1j], [1j, 0, 0, 0], [0, 1j, 0, 0]])
# t2s2 = np.array([[0, 0, 0, -1], [0, 0, 1, 0], [0, 1, 0, 0], [-1, 0, 0, 0]])
# define constants
pi = np.pi

# create system
def make_system(**kwargs):
    keys = ['Nx','Ny', 'muN', 'muS', 't', 'tR', 'Delta', 'phi', 'w', 'l']
    Nx, Ny, muN, muS, t, tR, Delta, phi, w, l = [kwargs.get(key) for key in keys]

    tau_phi = np.cos(pi * phi) * t1s0 + np.sin(pi * phi) * t2s0
    eN, eS = 4 * t - muN, 4 * t - muS
    Lx, Ly = 2 * Nx, 2 * Ny

    # define superconducting region
    def f(x):
        if x < -l / 2:
            return w / 2 + ( Ly - w ) * ( - 2 * x - l ) / ( 2 * ( Lx - l ) )
        elif x > l / 2:
            return w / 2 + ( Ly - w ) * ( 2 * x - l ) / ( 2 * ( Lx - l ) )
        else:
            return w / 2

    # function for onsite terms
    def onsite(site):
        x, y = site.pos
        if y >=  f(x):
            return eS * t3s0 + Delta * t1s0
        elif y <= -f(x):
            return eS * t3s0 + Delta * tau_phi
        else:
            return eN * t3s0
        
    # square lattice with four orbitals
    lat = kwant.lattice.square(norbs=4)
    syst = kwant.Builder()

    # onsite
    syst[(lat(x, y) for x in range(-Nx, Nx+1) for y in range(-Ny, Ny+1))] = onsite
    # nearest-neighbor hopping
    syst[kwant.builder.HoppingKind((1, 0), lat)] = -( t * t3s0 + 1j * tR * t3s2 )
    syst[kwant.builder.HoppingKind((0, 1), lat)] = -( t * t3s0 - 1j * tR * t3s1 )
 
    # leads
    sym_left = kwant.TranslationalSymmetry((-1, 0))
    sym_right = kwant.TranslationalSymmetry((1, 0))
    sym_up = kwant.TranslationalSymmetry((0, 1))
    sym_down = kwant.TranslationalSymmetry((0, -1))
    # specify the conservation law used to treat electrons and holes separately
    lead0 = kwant.Builder(sym_left, conservation_law=-t3s0)
    lead1 = kwant.Builder(sym_right, conservation_law=-t3s0)
    lead2 = kwant.Builder(sym_up)
    lead3 = kwant.Builder(sym_down)

    # left lead
    lead0[(lat(0, y) for y in range(-Ny, Ny+1))] = eN * t3s0
    lead0[kwant.builder.HoppingKind((1, 0), lat)] = -( t * t3s0 + 1j * tR * t3s2 )
    lead0[kwant.builder.HoppingKind((0, 1), lat)] = -( t * t3s0 - 1j * tR * t3s1 )
   
    # right lead
    lead1[(lat(0, y) for y in range(-Ny, Ny+1))] = eN * t3s0
    lead1[kwant.builder.HoppingKind((1, 0), lat)] = -( t * t3s0 + 1j * tR * t3s2 )
    lead1[kwant.builder.HoppingKind((0, 1), lat)] = -( t * t3s0 - 1j * tR * t3s1 )
    
    # top lead
    lead2[(lat(x, Ny+2) for x in range(-Nx, Nx+1))] = eS * t3s0 + Delta * t1s0
    lead2[kwant.builder.HoppingKind((1, 0), lat)] = -( t * t3s0 + 1j * tR * t3s2 )
    lead2[kwant.builder.HoppingKind((0, 1), lat)] = -( t * t3s0 - 1j * tR * t3s1 )

    # bottom lead
    lead3[(lat(x, -Ny-1) for x in range(-Nx, Nx+1))] = eS * t3s0 + Delta * tau_phi
    lead3[kwant.builder.HoppingKind((1, 0), lat)] = -( t * t3s0 + 1j * tR * t3s2 )
    lead3[kwant.builder.HoppingKind((0, 1), lat)] = -( t * t3s0 - 1j * tR * t3s1 )

    syst.attach_lead(lead0)
    syst.attach_lead(lead1)
    syst.attach_lead(lead2)
    syst.attach_lead(lead3)

    return syst

# visualize pair potential
def site_color(i):
    foo = fsyst.hamiltonian(i, i)[2, 0]
    if foo.real > 0:
        return 'darkorange'
    elif foo.imag > 0:
        return 'limegreen'
    else:
        return 'black'

# compute transmission functions
def transmission(syst, energies):
    data = []
    for energy in energies:
        smatrix = kwant.smatrix(syst, energy)
        Rhe = smatrix.transmission((0, 1), (0, 0))
        Reh = smatrix.transmission((0, 0), (0, 1))
        Tee = smatrix.transmission((1, 0), (0, 0))
        The = smatrix.transmission((1, 1), (0, 0))
        Thh = smatrix.transmission((1, 1), (0, 1))
        Teh = smatrix.transmission((1, 0), (0, 1))
        data.append([Rhe, Reh, Tee, The, Thh, Teh])
    return data

## input parameters ##

# 2*Nx + 1 : number of sites along x
# 2*Ny + 1 : number of sites along y
# Lx = 2*Nx : length of the scattering region/junction
# Ly = 2*Ny : width of the scattering region
# w : width of the Andreev channel
# l : length of the Andreev channel
# a : lattice constant (10 nm)
# t : nearest-neighbor hopping
# tR : Rashba parameter \lambda_R
# muN : Fermi energy EF in normal region
# muS : Fermi energy EF in proximitized regions
# Delta : magnitude of the superconducting pair potential
# phi : phase difference between superconductors

# energy unit : meV
# length unit : lattice constant a

Ny = 100    # Ly = 2000 nm
# Ny = 150    # Ly = 3000 nm
# Ny = 200    # Ly = 4000 nm
# Ny = 300    # Ly = 6000 nm

# Nx = Ny
# we note that Fig. 14 in the paper actually corresponds to the case
# where Lx = Ly - 2a with Ly = 2000, 3000, 4000, and 6000
Nx = Ny - 1
w, l = 2, 1
t, tR = 15.0, 0.75
Delta, phi = 0.15, 1.0
muNlis = [10.0]
muSlis = [10.0]
# muNlis = [10.0, 10.0]
# muSlis = [10.0, 10.3]

print(f'number of sites: {2 * Nx + 1} x {2 * Ny + 1}')
a = 10 # nm
print(f'(Lx, Ly) = ({2 * Nx * a} nm, {2 * Ny * a} nm)', flush=True)
print(f'junction width: {w * a} nm', flush=True)
print(f'junction length: {l * a} nm', flush=True)
filename = f'InAs_pointcontact_Nx_{Nx}_Ny_{Ny}_w_{w}_l_{l}_t_{t}_tR_{tR}_Delta_{Delta}_phi_{phi}_.hdf5'

## plot the system ##

print('-'*80, '\nplotting system - close window to start computation')

params = {'Nx': Nx, 'Ny': Ny, 'muN': 1.0, 'muS': 1.0, 't': t, 'tR': tR, 'Delta': Delta, 'phi': phi, 'w': w, 'l': l}
fsyst = make_system(**params).finalized()
fig, ax = plt.subplots(1, 1)
kwant.plot(fsyst, ax=ax, site_color=site_color, hop_lw=0.05)
ax.axis('equal')
# ax.axis('off')
plt.xlabel(r'$x/a$')
plt.ylabel(r'$y/a$')
# plt.savefig(f'{path_figs}/InAs_pointcontact_Nx_{Nx}_Ny_{Ny}_w_{w}_l_{l}_.png', dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()

## calculate the transmission functions ##

# the calculation is done only for positive bias
# results for negative bias are obtained from electron-hole symmetry

ne = 11                                 # number of subgap bias values
xdata = np.linspace(0.0, 1.0, ne)[:-1]  # bias in units of Delta
ydata = []
energies = [i * Delta for i in xdata]   # bias in units of tx
print('-'*80, '\nstarting computation')

npar = len(muNlis)
initial_time = time.time()
# loop over different mu
for i in range(npar):
    start_time = time.time()
    params = {'Nx': Nx, 'Ny': Ny, 'muN': muNlis[i], 'muS': muSlis[i], 't': t, 'tR': tR, 'Delta': Delta, 'phi': phi, 'w': w, 'l': l}
    fsyst = make_system(**params).finalized()
    foo = transmission(fsyst, energies)
    # save intermediate results to temporary file
    with h5py.File(f'{path_data}/temp_i_{i}_' + filename, 'w') as f:
        f.create_dataset('bias', data=xdata)
        f.create_dataset('transmission', data=foo)
    ydata.append(foo)
    print(f'\nfinished {i+1} out of {npar} in {round(time.time() - start_time, 1)} seconds', flush=True)

print(f'\ncomputation finished. total computation time: {round(time.time() - initial_time, 1)} seconds')
print('-'*80, '\nwrite results to files')

## save data ##

with h5py.File(f'{path_data}/' + filename, 'w') as f:
    f.create_dataset('fermi_energy', data=[muNlis,muSlis])
    f.create_dataset('bias', data=xdata)
    f.create_dataset('transmission', data=ydata)
# delete temporary files
for i in range(npar):
    os.remove(f'{path_data}/temp_i_{i}_' + filename)

# print data
# print([muNlis,muSlis])
# for i in range(npar):
#     print([[item[2] - item[3] for item in ydata[i]], [item[4] - item[5] for item in ydata[i]]])

print('-'*80, '\nfinished')
print('-'*80)

==> anc/bilayer_armchair.py <==
import kwant
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.backends
import matplotlib as mpl
import h5py
import time
import os

### Overview ###

# File : bilayer_armchair.py
# Authors : Christophe De Beule and Pok Man Tam
# Contact : christophe.debeule@gmail.com  or  pmtamaa@sas.upenn.edu

# Ancillary file for arXiv:2302.14050 "Topological Andreev Rectification" [URL: https://arxiv.org/abs/2302.14050]
# Published version: 
# Pok Man Tam, Christophe De Beule, and Charles L. Kane, Topological Andreev Rectification, PRB ... (2023) [URL: ]

# This code pertains to the Andreev junction for Bernal bilayer graphene in Section IV.B.2 of the paper
# with the junction oriented along the armchair direction.

### Code ###

# create directories for figures and data
if not os.path.exists('figures'):
    os.makedirs('figures')
if not os.path.exists('data'):
    os.makedirs('data')
# paths
path_figs = f'figures'
path_data = f'data'

# define unit matrix and Pauli matrices
tau_0 = np.array([[1, 0], [0, 1]])
tau_x = np.array([[0, 1], [1, 0]])
tau_y = np.array([[0, -1j], [1j, 0]])
tau_z = np.array([[1, 0], [0, -1]])
# define constants
pi = np.pi

# define bilayer graphene lattice
# x axis : armchair
# y axis : zigzag
lat = kwant.lattice.general([(0, 1), (np.sqrt(3) / 2, 1 / 2)],
                            [(0, 0), (-1 / np.sqrt(3), 0), (1 / np.sqrt(3), 0), (0, 0)], norbs=2)
a1, b1, a2, b2 = lat.sublattices

# create system
def make_system(**kwargs):
    keys = ['Lx','Ly', 'mu', 't', 'g1', 'g3', 'u', 'Delta', 'phi', 'w']
    Lx, Ly, mu, t, g1, g3, u, Delta, phi, w = [kwargs.get(key) for key in keys]
    tau_phi = np.cos(pi * phi) * tau_x + np.sin(pi * phi) * tau_y

    # function for onsite terms
    def onsite(site):
        y = site.pos[1]
        fam = site.family
        e0 = (u / 2) if fam == a1 or fam == b1 else (-u / 2)
        if y >= w / 2:
            return ( e0 - mu ) * tau_z + Delta * tau_x
        elif y <= -w / 2:
            return ( e0 - mu ) * tau_z + Delta * tau_phi
        else:
            return ( e0 - mu ) * tau_z

    # rectangular scattering region
    def rectangle(pos):
        x, y = pos
        return -Lx / 2 <= x <= Lx / 2 and -Ly / 2 <= y <= Ly / 2
    
    syst = kwant.Builder()

    # onsite
    syst[lat.shape(rectangle, (0, 0))] = onsite

    # hoppings

    # (n, (a, b)) : hopping between sublattices a and b with n = n_a - n_b where n_a and n_b are cell indices

    # intralayer nearest-neighbor hopping
    intra = (((0, 0), a1, b1), ((0, -1), a1, b1), ((1, -1), a1, b1), ((0, 0), a2, b2), ((0, -1), a2, b2), ((1, -1), a2, b2))    
    syst[[kwant.builder.HoppingKind(*hopping) for hopping in intra]] = -t * tau_z

    # interlayer hopping
    syst[kwant.builder.HoppingKind((0, 0), a1, b2)] = -g1 * tau_z
    inter3 = (((-1, 2), b1, a2), ((0, 1), b1, a2), ((-1, 1), b1, a2))
    syst[[kwant.builder.HoppingKind(*hopping) for hopping in inter3]] = -g3 * tau_z
 
    # leads
    
    # In order to add leads with a larger translation period we follow the discussion found here:
    # https://kwant-discuss.kwant-project.narkive.com/sOepG1sx/kwant-symmetry-and-leads

    # First we specify a unit cell for the translational symmetry of the leads:
    sym_left = kwant.TranslationalSymmetry(lat.vec((1, -2)))
    sym_right = kwant.TranslationalSymmetry(lat.vec((-1, 2)))
    sym_up = kwant.TranslationalSymmetry((0, 1))
    sym_down = kwant.TranslationalSymmetry((0, -1))
    # Then we add a second (linear independent) lattice vector with other_vectors that
    # complements the translational vector above. Both vectors then form a basis.
    # Documentation: https://kwant-project.org/doc/1/reference/generated/kwant.lattice.TranslationalSymmetry
    sym_up.add_site_family(a1, other_vectors=[(-1, 2)])
    sym_up.add_site_family(b1, other_vectors=[(-1, 2)])
    sym_up.add_site_family(a2, other_vectors=[(-1, 2)])
    sym_up.add_site_family(b2, other_vectors=[(-1, 2)])

    sym_down.add_site_family(a1, other_vectors=[(-1, 2)])
    sym_down.add_site_family(b1, other_vectors=[(-1, 2)])
    sym_down.add_site_family(a2, other_vectors=[(-1, 2)])
    sym_down.add_site_family(b2, other_vectors=[(-1, 2)])

    # specify the conservation law used to treat electrons and holes separately
    lead0 = kwant.Builder(sym_left, conservation_law=-tau_z)
    lead1 = kwant.Builder(sym_right, conservation_law=-tau_z)
    lead2 = kwant.Builder(sym_up)
    lead3 = kwant.Builder(sym_down)

    # shape of vertical leads
    def lead_shape_v(pos):
        y = pos[1]
        return -Ly / 2 <= y <= Ly / 2
    # shape of horizontal leads
    def lead_shape_h(pos):
        x = pos[0]
        return -Lx / 2 <= x <= Lx / 2

    # functions for onsite terms in the leads
    def onsite_lead(site):
        fam = site.family
        e0 = (u / 2) if fam == a1 or fam == b1 else (-u / 2)
        return ( e0 - mu ) * tau_z
    
    def onsite_lead_up(site):
        fam = site.family
        e0 = (u / 2) if fam == a1 or fam == b1 else (-u / 2)
        return ( e0 - mu ) * tau_z + Delta * tau_x

    def onsite_lead_down(site):
        fam = site.family
        e0 = (u / 2) if fam == a1 or fam == b1 else (-u / 2)
        return ( e0 - mu ) * tau_z + Delta * tau_phi

    # left lead
    lead0[lat.shape(lead_shape_v, (0, 0))] = onsite_lead
    lead0[[kwant.builder.HoppingKind(*hopping) for hopping in intra]] = -t * tau_z
    lead0[kwant.builder.HoppingKind((0, 0), a1, b2)]  = -g1 * tau_z
    lead0[[kwant.builder.HoppingKind(*hopping) for hopping in inter3]] = -g3 * tau_z

    # right lead
    lead1[lat.shape(lead_shape_v, (0, 0))] = onsite_lead
    lead1[[kwant.builder.HoppingKind(*hopping) for hopping in intra]] = -t * tau_z
    lead1[kwant.builder.HoppingKind((0, 0), a1, b2)]  = -g1 * tau_z
    lead1[[kwant.builder.HoppingKind(*hopping) for hopping in inter3]] = -g3 * tau_z
    
    # top lead
    lead2[lat.shape(lead_shape_h, (0, 0))] = onsite_lead_up
    lead2[[kwant.builder.HoppingKind(*hopping) for hopping in intra]] = -t * tau_z
    lead2[kwant.builder.HoppingKind((0, 0), a1, b2)]  = -g1 * tau_z
    lead2[[kwant.builder.HoppingKind(*hopping) for hopping in inter3]] = -g3 * tau_z

    # bottom lead
    lead3[lat.shape(lead_shape_h, (0, 0))] = onsite_lead_down
    lead3[[kwant.builder.HoppingKind(*hopping) for hopping in intra]] = -t * tau_z
    lead3[kwant.builder.HoppingKind((0, 0), a1, b2)]  = -g1 * tau_z
    lead3[[kwant.builder.HoppingKind(*hopping) for hopping in inter3]] = -g3 * tau_z

    syst.attach_lead(lead0)
    syst.attach_lead(lead1)
    syst.attach_lead(lead2)
    syst.attach_lead(lead3)

    return syst

# visualize pair potential
def site_color(i):
    foo = fsyst.hamiltonian(i, i)[1, 0]
    if foo.real > 0:
        return 'darkorange'
    elif foo.imag > 0:
        return 'limegreen'
    else:
        return 'black'

# show only one of the two graphene layers (for debugging hoppings)
# def family_color(site):
#     fam = site.family
#     return 'blue' if fam == a1 or fam == b1 else 'None'
#     # return 'None' if fam == a1 or fam == b1 else 'blue'

# compute transmission functions
def transmission(syst, energies):
    data = []
    for energy in energies:
        smatrix = kwant.smatrix(syst, energy)
        Rhe = smatrix.transmission((0, 1), (0, 0))
        Reh = smatrix.transmission((0, 0), (0, 1))
        Tee = smatrix.transmission((1, 0), (0, 0))
        The = smatrix.transmission((1, 1), (0, 0))
        Thh = smatrix.transmission((1, 1), (0, 1))
        Teh = smatrix.transmission((1, 0), (0, 1))
        data.append([Rhe, Reh, Tee, The, Thh, Teh])
    return data

## input parameters ##

# Lx : length of the scattering region/junction
# Ly : width of the scattering region
# w : width of the Andreev channel
# t : intralayer nearest-neighbor hopping
# g1 : interlayer hopping \gamma_1 (t_\perp) [see Fig. 17(a)]
# g3 : interlayer hopping \gamma_3 [see Fig. 17(a)]
# u : interlayer bias
# mu : Fermi energy EF
# Delta : magnitude of the superconducting pair potential
# phi : phase difference between superconductors

# energy unit : t
# length unit : a
# in the paper we take Delta = 0.0025 and Lx = 600, Ly = 601 and w = 4

g1, g3, u = 0.1, 0.1, 0.2               # values for Fig. 18(b)
Delta, phi = 0.004, 1.0
mulis = [0.045, 0.072, 0.121, 0.18]     # values for Fig. 18(b)
print(f'xi/a = {np.sqrt(3) / (2 * pi * Delta)}', flush=True)

# to obtain good corners, Ly should be odd
Lx, Ly, w = 100, 99, 2
filename = f'bilayer_armchair_Lx_{Lx}_Ly_{Ly}_w_{w}_u_{u}_Delta_{Delta}_phi_{phi}_.hdf5'

# avoid extra column of atoms at the left and right edge
Nx = round((Lx / np.sqrt(3) + 1) / 2)
Lx = np.sqrt(3) * (2 * Nx - 1)
print(f'(Lx, Ly) = ({Lx}, {Ly})', flush=True)

## plot the system ##

print('-'*80, '\nplotting system - close window to start computation')

params = {'Lx': Lx, 'Ly': Ly, 'mu': 0.0, 't': 1.0, 'g1': g1, 'g3': g3, 'u': u, 'Delta': Delta, 'phi': phi, 'w': w}
fsyst = make_system(**params).finalized()
fig, ax = plt.subplots(1, 1)
kwant.plot(fsyst, ax=ax, site_size=0.2, site_color=site_color, hop_lw=0.05)
ax.axis('equal')
# ax.axis('off')
plt.xlabel(r'$x/a$')
plt.ylabel(r'$y/a$')
# plt.savefig(f'bilayer_armchair_Lx_{round(Lx)}_Ly_{Ly}_w_{w}_.png', dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()

## calculate the transmission functions ##

# the calculation is done only for positive bias
# results for negative bias are obtained from electron-hole symmetry

ne = 11                                 # number of subgap bias values
xdata = np.linspace(0.0, 1.0, ne)[:-1]  # bias in units of Delta
ydata = []
energies = [i * Delta for i in xdata]   # bias in meV
print('-'*80, '\nstarting computation', flush=True)

npar = len(mulis)
initial_time = time.time()
for i in range(npar):
    start_time = time.time()
    params = {'Lx': Lx, 'Ly': Ly, 'mu': mulis[i], 't': 1.0, 'g1': g1, 'g3': g3, 'u': u, 'Delta': Delta, 'phi': phi, 'w': w}
    fsyst = make_system(**params).finalized()
    foo = transmission(fsyst, energies)
    # save intermediate results to temporary file
    with h5py.File(f'{path_data}/temp_EF_{mulis[i]}_' + filename, 'w') as f:
        f.create_dataset('bias', data=xdata)
        f.create_dataset('transmission', data=foo)
    ydata.append(foo)
    print(f'\nfinished {i+1} out of {npar} in {round(time.time() - start_time, 1)} seconds', flush=True)

print(f'\ncomputation finished. total computation time: {round(time.time() - initial_time, 1)} seconds')
print('-'*80, '\nwrite results to files')

## save data ##

with h5py.File(f'{path_data}/' + filename, 'w') as f:
    f.create_dataset('fermi_energy', data=mulis)
    f.create_dataset('bias', data=xdata)
    f.create_dataset('transmission', data=ydata)
# delete temporary files
for mu in mulis:
    os.remove(f'{path_data}/temp_EF_{mu}_' + filename)

# print data
# print(mulis)
# for i in range(npar):
#     print([[item[2] - item[3] for item in ydata[i]], [item[4] - item[5] for item in ydata[i]]])

print('-'*80, '\nfinished')
print('-'*80)

==> anc/graphene_armchair_scaled.py <==
import kwant
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.backends
import matplotlib as mpl
import h5py
import time
import os

### Overview ###

# File : graphene_armchair_scaled.py
# Authors : Christophe De Beule and Pok Man Tam
# Contact : christophe.debeule@gmail.com  or  pmtamaa@sas.upenn.edu

# Ancillary file for arXiv:2302.14050 "Topological Andreev Rectification" [URL: https://arxiv.org/abs/2302.14050]
# Published version: 
# Pok Man Tam, Christophe De Beule, and Charles L. Kane, Topological Andreev Rectification, PRB ... (2023) [URL: ]

# This code pertains to the Andreev junction for monolayer graphene in Section IV.B.1 of the paper
# with the junction oriented along the armchair direction.

### Code ###

# create directories for figures and data
if not os.path.exists('figures'):
    os.makedirs('figures')
if not os.path.exists('data'):
    os.makedirs('data')
# paths
path_figs = f'figures'
path_data = f'data'

# define unit matrix and Pauli matrices
tau_0 = np.array([[1, 0], [0, 1]])
tau_x = np.array([[0, 1], [1, 0]])
tau_y = np.array([[0, -1j], [1j, 0]])
tau_z = np.array([[1, 0], [0, -1]])
# define constants
pi = np.pi

# create system
def make_system(**kwargs):
    keys = ['Lx','Ly', 'mu', 't', 'Delta', 'phi', 'w']
    Lx, Ly, mu, t, Delta, phi, w = [kwargs.get(key) for key in keys]
    tau_phi = np.cos(pi * phi) * tau_x + np.sin(pi * phi) * tau_y

    # function for onsite terms
    def onsite(site):
        y = site.pos[1]
        if y >=  w / 2:
            return -mu * tau_z + Delta * tau_x
        elif y <= -w / 2:
            return -mu * tau_z + Delta * tau_phi
        else:
            return -mu * tau_z

    # rectangular scattering region
    def rectangle(pos):
        x, y = pos
        return -Lx / 2 <= x <= Lx / 2 and -Ly / 2 <= y <= Ly / 2
    
    # define honeycomb lattice
    # x axis : armchair
    # y axis : zigzag
    lat = kwant.lattice.general([(0, 1), (np.sqrt(3) / 2, 1 / 2)], [(1 / (2 * np.sqrt(3)), 1 / 2), (-1 / (2 * np.sqrt(3)), 1 / 2)], norbs=2)
    a, b = lat.sublattices
    syst = kwant.Builder()

    # onsite
    syst[lat.shape(rectangle, (0, 0))] = onsite
    # nearest-neighbor hopping
    syst[lat.neighbors()] = -t * tau_z
 
    # leads
    
    # In order to add leads with a larger translation period we follow the discussion found here:
    # https://kwant-discuss.kwant-project.narkive.com/sOepG1sx/kwant-symmetry-and-leads

    # First we specify a unit cell for the translational symmetry of the leads: 
    sym_left = kwant.TranslationalSymmetry(lat.vec((1, -2)))
    sym_right = kwant.TranslationalSymmetry(lat.vec((-1, 2)))
    sym_up = kwant.TranslationalSymmetry((0, 1))
    sym_down = kwant.TranslationalSymmetry((0, -1))
    # Then we add a second (linear independent) lattice vector with other_vectors that
    # complements the translational vector above. Both vectors then form a basis.
    # Documentation: https://kwant-project.org/doc/1/reference/generated/kwant.lattice.TranslationalSymmetry
    sym_up.add_site_family(a, other_vectors=[(-1, 2)])
    sym_up.add_site_family(b, other_vectors=[(-1, 2)])
    sym_down.add_site_family(a, other_vectors=[(-1, 2)])
    sym_down.add_site_family(b, other_vectors=[(-1, 2)])

    # specify the conservation law used to treat electrons and holes separately 
    lead0 = kwant.Builder(sym_left, conservation_law=-tau_z)
    lead1 = kwant.Builder(sym_right, conservation_law=-tau_z)
    lead2 = kwant.Builder(sym_up)
    lead3 = kwant.Builder(sym_down)

    # shape of vertical leads
    def lead_shape_v(pos):
        y = pos[1]
        return -Ly / 2 <= y <= Ly / 2
    # shape of horizontal leads
    def lead_shape_h(pos):
        x = pos[0]
        return -Lx / 2 <= x <= Lx / 2

    # left lead
    lead0[lat.shape(lead_shape_v, (0, 0))] = -mu * tau_z
    lead0[lat.neighbors()] = -t * tau_z
   
    # right lead
    lead1[lat.shape(lead_shape_v, (0, 0))] = -mu * tau_z
    lead1[lat.neighbors()] = -t * tau_z
    
    # top lead
    lead2[lat.shape(lead_shape_h, (0, 0))] = -mu * tau_z + Delta * tau_x
    lead2[lat.neighbors()] = -t * tau_z

    # bottom lead
    lead3[lat.shape(lead_shape_h, (0, 0))] = -mu * tau_z + Delta * tau_phi
    lead3[lat.neighbors()] = -t * tau_z
   
    syst.attach_lead(lead0)
    syst.attach_lead(lead1)
    syst.attach_lead(lead2)
    syst.attach_lead(lead3)

    return syst

# visualize pair potential
def site_color(i):
    foo = fsyst.hamiltonian(i, i)[1, 0]
    if foo.real > 0:
        return 'darkorange'
    elif foo.imag > 0:
        return 'limegreen'
    else:
        return 'black'

# compute transmission functions
def transmission(syst, energies):
    data = []
    for energy in energies:
        smatrix = kwant.smatrix(syst, energy)
        Rhe = smatrix.transmission((0, 1), (0, 0))
        Reh = smatrix.transmission((0, 0), (0, 1))
        Tee = smatrix.transmission((1, 0), (0, 0))
        The = smatrix.transmission((1, 1), (0, 0))
        Thh = smatrix.transmission((1, 1), (0, 1))
        Teh = smatrix.transmission((1, 0), (0, 1))
        data.append([Rhe, Reh, Tee, The, Thh, Teh])
    return data

## input parameters ##

# Lx : length of the scattering region/junction
# Ly : width of the scattering region
# w : width of the Andreev channel
# t : scaled nearest-neighbor hopping
# mu : Fermi energy EF
# Delta : magnitude of the superconducting pair potential
# phi : phase difference between superconductors

# energy unit : meV
# length unit : s*a
# s : scaling factor

# Delta = 0.2 for Al
# Delta = 1.0 for Nb or MoRe

s = 12 
t = 2800.0 / s
Delta, phi = 2.0, 1.0
mulis = [-10.0, 20.0]   
print(f'xi/sa = {np.sqrt(3) * t / ( 2 * pi * Delta)}', flush=True)

# small system (in the paper we take Lx = Ly = 1000 and w = 100)
Lx, Ly, w = 300, 300, 30
filename = f'graphene_armchair_s_{s}_Lx_{Lx}_Ly_{Ly}_w_{w}_Delta_{Delta}_phi_{phi}_.hdf5'

# force vertical bearded edge
Nx = round((np.sqrt(3) * Lx + 2) / 3)
Lx = ( 3 * Nx - 2 ) / np.sqrt(3)
print(f'(Lx, Ly) = ({Lx}, {Ly})', flush=True)

## plot the system ##

print('-'*80, '\nplotting system - close window to start computation')

params = {'Lx': Lx, 'Ly': Ly, 'mu': 0.0, 't': t, 'Delta': Delta, 'phi': phi, 'w': w}
fsyst = make_system(**params).finalized()
fig, ax = plt.subplots(1, 1)
kwant.plot(fsyst, ax=ax, site_color=site_color, hop_lw=0.05)
ax.axis('equal')
# ax.axis('off')
plt.xlabel(r'$x/a$')
plt.ylabel(r'$y/a$')
# plt.savefig(f'{path_figs}/graphene_zigzag_s_{s}_Lx_{Lx}_Ly_{round(Ly)}_w_{w}_.png', dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()

## calculate the transmission functions ##

# the calculation is done only for positive bias
# results for negative bias are obtained from electron-hole symmetry

ne = 11                                 # number of subgap bias values
xdata = np.linspace(0.0, 1.0, ne)[:-1]  # bias in units of Delta
ydata = []
energies = [i * Delta for i in xdata]   # bias in meV
print('-'*80, '\nstarting computation', flush=True)

npar = len(mulis)
initial_time = time.time()
for i in range(npar):
    start_time = time.time()
    params = {'Lx': Lx, 'Ly': Ly, 'mu': mulis[i], 't': t, 'Delta': Delta, 'phi': phi, 'w': w}
    fsyst = make_system(**params).finalized()
    foo = transmission(fsyst, energies)
    # save intermediate results to temporary file
    with h5py.File(f'{path_data}/temp_EF_{mulis[i]}_' + filename, 'w') as f:
        f.create_dataset('bias', data=xdata)
        f.create_dataset('transmission', data=foo)
    ydata.append(foo)
    print(f'\nfinished {i+1} out of {npar} in {round(time.time() - start_time, 1)} seconds', flush=True)

print(f'\ncomputation finished. total computation time: {round(time.time() - initial_time, 1)} seconds')
print('-'*80, '\nwrite results to files')

## save data ##

with h5py.File(f'{path_data}/' + filename, 'w') as f:
    f.create_dataset('fermi_energy', data=mulis)
    f.create_dataset('bias', data=xdata)
    f.create_dataset('transmission', data=ydata)
# delete temporary files
for mu in mulis:
    os.remove(f'{path_data}/temp_EF_{mu}_' + filename)

# print data
# print(mulis)
# for i in range(npar):
#     print([[item[2] - item[3] for item in ydata[i]], [item[4] - item[5] for item in ydata[i]]])

print('-'*80, '\nfinished')
print('-'*80)

==> anc/graphene_zigzag_scaled.py <==
import kwant
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.backends
import matplotlib as mpl
import h5py
import time
import os

### Overview ###

# File : graphene_zigzag_scaled.py
# Authors : Christophe De Beule and Pok Man Tam
# Contact : christophe.debeule@gmail.com  or  pmtamaa@sas.upenn.edu

# Ancillary file for arXiv:2302.14050 "Topological Andreev Rectification" [URL: https://arxiv.org/abs/2302.14050]
# Published version: 
# Pok Man Tam, Christophe De Beule, and Charles L. Kane, Topological Andreev Rectification, PRB ... (2023) [URL: ]

# This code pertains to the Andreev junction for monolayer graphene in Section IV.B.1 of the paper
# with the junction oriented along the zigzag direction.

### Code ###

# create directories for figures and data
if not os.path.exists('figures'):
    os.makedirs('figures')
if not os.path.exists('data'):
    os.makedirs('data')
# paths
path_figs = f'figures'
path_data = f'data'

# define unit matrix and Pauli matrices
tau_0 = np.array([[1, 0], [0, 1]])
tau_x = np.array([[0, 1], [1, 0]])
tau_y = np.array([[0, -1j], [1j, 0]])
tau_z = np.array([[1, 0], [0, -1]])
# define constants
pi = np.pi

# create system
def make_system(**kwargs):
    keys = ['Lx','Ly', 'mu', 't', 'Delta', 'phi', 'w']
    Lx, Ly, mu, t, Delta, phi, w = [kwargs.get(key) for key in keys]
    tau_phi = np.cos(pi * phi) * tau_x + np.sin(pi * phi) * tau_y

    # function for onsite terms
    def onsite(site):
        y = site.pos[1]
        if y >=  w / 2:
            return -mu * tau_z + Delta * tau_x
        elif y <= -w / 2:
            return -mu * tau_z + Delta * tau_phi
        else:
            return -mu * tau_z

    # rectangular scattering region
    def rectangle(pos):
        x, y = pos
        return -Lx / 2 <= x <= Lx / 2 and -Ly / 2 <= y <= Ly / 2
    
    # define honeycomb lattice
    # x axis : zigzag
    # y axis : armchair
    lat = kwant.lattice.general([(1, 0), (1 / 2, np.sqrt(3) / 2)], [(1 / 2, 1 / (2 * np.sqrt(3))), (1 / 2, -1 / (2 * np.sqrt(3)))], norbs=2)
    a, b = lat.sublattices
    syst = kwant.Builder()

    # onsite
    syst[lat.shape(rectangle, (0, 0))] = onsite
    # nearest-neighbor hopping
    syst[lat.neighbors()] = -t * tau_z
 
    # leads
    
    # In order to add leads with a larger translation period we follow the discussion found here:
    # https://kwant-discuss.kwant-project.narkive.com/sOepG1sx/kwant-symmetry-and-leads

    # First we specify a unit cell for the translational symmetry of the leads: 
    sym_left = kwant.TranslationalSymmetry((-1, 0))
    sym_right = kwant.TranslationalSymmetry((1, 0))
    sym_up = kwant.TranslationalSymmetry(lat.vec((-1, 2)))
    sym_down = kwant.TranslationalSymmetry(lat.vec((1, -2)))
    # Then we add a second (linear independent) lattice vector with other_vectors that
    # complements the translational vector above. Both vectors then form a basis.
    # Documentation: https://kwant-project.org/doc/1/reference/generated/kwant.lattice.TranslationalSymmetry
    sym_left.add_site_family(a, other_vectors=[(-1, 2)])
    sym_left.add_site_family(b, other_vectors=[(-1, 2)])
    sym_right.add_site_family(a, other_vectors=[(-1, 2)])
    sym_right.add_site_family(b, other_vectors=[(-1, 2)])

    # specify the conservation law used to treat electrons and holes separately 
    lead0 = kwant.Builder(sym_left, conservation_law=-tau_z)
    lead1 = kwant.Builder(sym_right, conservation_law=-tau_z)
    lead2 = kwant.Builder(sym_up)
    lead3 = kwant.Builder(sym_down)

    # shape of vertical leads
    def lead_shape_v(pos):
        y = pos[1]
        return -Ly / 2 <= y <= Ly / 2
    # shape of horizontal leads
    def lead_shape_h(pos):
        x = pos[0]
        return -Lx / 2 <= x <= Lx / 2

    # left lead
    lead0[lat.shape(lead_shape_v, (0, 0))] = -mu * tau_z
    lead0[lat.neighbors()] = -t * tau_z
   
    # right lead
    lead1[lat.shape(lead_shape_v, (0, 0))] = -mu * tau_z
    lead1[lat.neighbors()] = -t * tau_z
    
    # top lead
    lead2[lat.shape(lead_shape_h, (0, 0))] = -mu * tau_z + Delta * tau_x
    lead2[lat.neighbors()] = -t * tau_z

    # bottom lead
    lead3[lat.shape(lead_shape_h, (0, 0))] = -mu * tau_z + Delta * tau_phi
    lead3[lat.neighbors()] = -t * tau_z
   
    syst.attach_lead(lead0)
    syst.attach_lead(lead1)
    syst.attach_lead(lead2)
    syst.attach_lead(lead3)

    return syst

# visualize pair potential
def site_color(i):
    foo = fsyst.hamiltonian(i, i)[1, 0]
    if foo.real > 0:
        return 'darkorange'
    elif foo.imag > 0:
        return 'limegreen'
    else:
        return 'black'
    
# compute transmission functions
def transmission(syst, energies):
    data = []
    for energy in energies:
        smatrix = kwant.smatrix(syst, energy)
        Rhe = smatrix.transmission((0, 1), (0, 0))
        Reh = smatrix.transmission((0, 0), (0, 1))
        Tee = smatrix.transmission((1, 0), (0, 0))
        The = smatrix.transmission((1, 1), (0, 0))
        Thh = smatrix.transmission((1, 1), (0, 1))
        Teh = smatrix.transmission((1, 0), (0, 1))
        data.append([Rhe, Reh, Tee, The, Thh, Teh])
    return data

## input parameters ##

# Lx : length of the scattering region/junction
# Ly : width of the scattering region
# w : width of the Andreev channel
# t : scaled nearest-neighbor hopping
# mu : Fermi energy EF
# Delta : magnitude of the superconducting pair potential
# phi : phase difference between superconductors

# energy unit : meV
# length unit : s*a
# s : scaling factor

# Delta = 0.2 for Al
# Delta = 1.0 for Nb or MoRe

s = 12 
t = 2800.0 / s
Delta, phi = 2.0, 1.0
mulis = [-10.0, 20.0]   
print(f'xi/sa = {np.sqrt(3) * t / ( 2 * pi * Delta)}', flush=True)

# small system (in the paper we take Lx = Ly = 1000 and w = 100)
Lx, Ly, w = 300, 300, 30
filename = f'graphene_zigzag_s_{s}_Lx_{Lx}_Ly_{Ly}_w_{w}_Delta_{Delta}_phi_{phi}_.hdf5'

# force horizontal zigzag edge
Ny = round((np.sqrt(3) * Ly + 1) / 3)
Ly = ( 3 * Ny - 1 ) / np.sqrt(3)
# force horizontal bearded edge
# Ny = round((np.sqrt(3) * Ly + 2) / 3)
# Ly = ( 3 * Ny - 2 ) / np.sqrt(3)
print(f'(Lx, Ly) = ({Lx}, {Ly})', flush=True)

## plot the system ##

print('-'*80, '\nplotting system - close window to start computation')

params = {'Lx': Lx, 'Ly': Ly, 'mu': 0.0, 't': t, 'Delta': Delta, 'phi': phi, 'w': w}
fsyst = make_system(**params).finalized()
fig, ax = plt.subplots(1, 1)
kwant.plot(fsyst, ax=ax, site_color=site_color, hop_lw=0.05)
ax.axis('equal')
# ax.axis('off')
plt.xlabel(r'$x/a$')
plt.ylabel(r'$y/a$')
# plt.savefig(f'{path_figs}/graphene_zigzag_s_{s}_Lx_{Lx}_Ly_{round(Ly)}_w_{w}_.png', dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()

## calculate the transmission functions ##

# the calculation is done only for positive bias
# results for negative bias are obtained from electron-hole symmetry

ne = 11                                 # number of subgap bias values
xdata = np.linspace(0.0, 1.0, ne)[:-1]  # bias in units of Delta
ydata = []
energies = [i * Delta for i in xdata]   # bias in meV
print('-'*80, '\nstarting computation', flush=True)

npar = len(mulis)
initial_time = time.time()
for i in range(npar):
    start_time = time.time()
    params = {'Lx': Lx, 'Ly': Ly, 'mu': mulis[i], 't': t, 'Delta': Delta, 'phi': phi, 'w': w}
    fsyst = make_system(**params).finalized()
    foo = transmission(fsyst, energies)
    # save intermediate results to temporary file
    with h5py.File(f'{path_data}/temp_EF_{mulis[i]}_' + filename, 'w') as f:
        f.create_dataset('bias', data=xdata)
        f.create_dataset('transmission', data=foo)
    ydata.append(foo)
    print(f'\nfinished {i+1} out of {npar} in {round(time.time() - start_time, 1)} seconds', flush=True)

print(f'\ncomputation finished. total computation time: {round(time.time() - initial_time, 1)} seconds')
print('-'*80, '\nwrite results to files')

## save data ##

with h5py.File(f'{path_data}/' + filename, 'w') as f:
    f.create_dataset('fermi_energy', data=mulis)
    f.create_dataset('bias', data=xdata)
    f.create_dataset('transmission', data=ydata)
# delete temporary files
for mu in mulis:
    os.remove(f'{path_data}/temp_EF_{mu}_' + filename)

# print data
# print(mulis)
# for i in range(npar):
#     print([[item[2] - item[3] for item in ydata[i]], [item[4] - item[5] for item in ydata[i]]])

print('-'*80, '\nfinished')
print('-'*80)

==> anc/make_plots_InAs.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
import h5py

# use LaTeX in plots
mpl.rcParams['text.usetex'] = True
plt.rc('text.latex')
plt.rc('text.latex', preamble=r'\usepackage{amsmath}')

path_figs = f'figures'
path_data = f'data'

## Conductance plots for InAs ##

Nx = 100    # Lx = 2000 nm
# Nx = 150    # Lx = 3000 nm
# Nx = 200    # Lx = 4000 nm
# Nx = 300    # Lx = 6000 nm
t, tR = 15.0, 0.75
Delta, phi = 0.15, 1.0

# junction
# Ny, w = 50, 10
# filename = f'{path_data}/InAs_junction_Nx_{Nx}_Ny_{Ny}_w_{w}_t_{t}_tR_{tR}_Delta_{Delta}_phi_{phi}_.hdf5'
# print('InAs junction')

# point contact
Ny = Nx
# Nx, Ny = 99, 100
w, l = 2, 1
filename = f'{path_data}/InAs_pointcontact_Nx_{Nx}_Ny_{Ny}_w_{w}_l_{l}_t_{t}_tR_{tR}_Delta_{Delta}_phi_{phi}_.hdf5'
print('InAs point contact')

Lx, Ly = 2 * Nx, 2 * Ny
with h5py.File(filename, 'r') as f:
    keys = ['fermi_energy', 'bias', 'transmission']
    mulis, xdata0, ydata = [list(f[key]) for key in keys]

muNlis, muSlis = mulis[0], mulis[1]
ne, npar = len(xdata0), len(muNlis)
# create list with both negative and positive bias
xdata1 = [-x for x in xdata0[:0:-1]] + xdata0

print('-'*80, '\nmake plots')

g11 = []
for i in range(npar):
    g11.append([2 * item[1] + item[4] + item[5] for item in ydata[i][:0:-1]] + [2 * item[0] + item[2] + item[3] for item in ydata[i]])
    plt.plot(xdata1, g11[i], label = f'$\\mu_N = {muNlis[i]}$ meV, $\\mu_S = {muSlis[i]}$ meV')

plt.title(f'$\\Delta_0 = {Delta}$ meV $\\quad (L_x/a,L_y/a) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$')
plt.ylabel('$G_{11}~[e^2/h]$')
plt.legend()
# plt.savefig(f'{path_figs}/example_Delta_{Delta}_phi_{phi}_.png', dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()
plt.close()

dg11 = []
for i in range(npar):
    dg11.append([2 * ( item[0] - item[1] ) + item[2] - item[4] + item[3] - item[5] for item in ydata[i]])  
    plt.plot(xdata0, dg11[i], label = f'$\\mu_N = {muNlis[i]}$ meV, $\\mu_S = {muSlis[i]}$ meV')

plt.title(f'$\\Delta_0 = {Delta}$ meV $\\quad (L_x/a,L_y/a) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$', fontsize=16)
plt.ylabel('$\\delta G_{11}(V_1)$', fontsize=16)
plt.legend()
plt.show()
plt.close()

g21 = []
for i in range(npar):
    g21.append([item[4] - item[5] for item in ydata[i][:0:-1]] + [item[2] - item[3] for item in ydata[i]])
    plt.plot(xdata1, g21[i], label = f'$\\mu_N = {muNlis[i]}$ meV, $\\mu_S = {muSlis[i]}$ meV')

plt.title(f'$\\Delta_0 = {Delta}$ meV $\\quad (L_x/a,L_y/a) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$')
plt.ylabel('$G_{21}~[e^2/h]$')
plt.legend()
plt.show()
plt.close()

dg21= []
for i in range(npar):
    dg21.append([item[2] - item[4] + item[5] - item[3] for item in ydata[i]])  
    plt.plot(xdata0, dg21[i], label = f'$\\mu_N = {muNlis[i]}$ meV, $\\mu_S = {muSlis[i]}$ meV')

plt.title(f'$\\Delta_0 = {Delta}$ meV $\\quad (L_x/a,L_y/a) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$')
plt.ylabel('$\\delta G_{21}(V_1)$')
plt.legend()
plt.show()
plt.close()

print('-'*80, '\nfinished')
print('-'*80)

==> anc/make_plots_bilayer.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
import h5py

# use LaTeX in plots
mpl.rcParams['text.usetex'] = True
plt.rc('text.latex')
plt.rc('text.latex', preamble=r'\usepackage{amsmath}')

path_figs = f'figures'
path_data = f'data'

## Make plots for Bernal bilayer graphene ##

u = 0.2
Delta, phi = 0.004, 1.0
Lx, Ly, w = 100, 99, 2
# armchair
filename = f'{path_data}/bilayer_armchair_Lx_{Lx}_Ly_{Ly}_w_{w}_u_{u}_Delta_{Delta}_phi_{phi}_.hdf5'
print('armchair bilayer graphene junction')

with h5py.File(filename, 'r') as f:
    keys = ['fermi_energy', 'bias', 'transmission']
    mulis, xdata0, ydata = [list(f[key]) for key in keys]

ne, npar = len(xdata0), len(mulis)
# create list with both negative and positive bias
xdata1 = [-x for x in xdata0[:0:-1]] + xdata0

print('-'*80, '\nmake plots')

g11 = []
for i in range(npar):
    g11.append([2 * item[1] + item[4] + item[5] for item in ydata[i][:0:-1]] + [2 * item[0] + item[2] + item[3] for item in ydata[i]])
    plt.plot(xdata1, g11[i], label = f'$\\mu/t = {mulis[i]}$')

plt.title(f'$\\Delta_0/t = {Delta} \\quad (L_x,L_y) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$')
plt.ylabel('$G_{11}~[e^2/h]$')
plt.legend()
# plt.savefig(f'{path_figs}/example_Delta_{Delta}_phi_{phi}_.png', dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()
plt.close()

dg11 = []
for i in range(npar):
    dg11.append([2 * ( item[0] - item[1] ) + item[2] - item[4] + item[3] - item[5] for item in ydata[i]])  
    plt.plot(xdata0, dg11[i], label = f'$\\mu/t = {mulis[i]}$')

plt.title(f'$\\Delta_0/t = {Delta} \\quad (L_x,L_y) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$', fontsize=16)
plt.ylabel('$\\delta G_{11}(V_1)$', fontsize=16)
plt.legend()
plt.show()
plt.close()

g21 = []
for i in range(npar):
    g21.append([item[4] - item[5] for item in ydata[i][:0:-1]] + [item[2] - item[3] for item in ydata[i]])
    plt.plot(xdata1, g21[i], label = f'$\\mu/t = {mulis[i]}$')

plt.title(f'$\\Delta_0/t = {Delta} \\quad (L_x,L_y) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$')
plt.ylabel('$G_{21}~[e^2/h]$')
plt.legend()
plt.show()
plt.close()

dg21= []
for i in range(npar):
    dg21.append([item[2] - item[4] + item[5] - item[3] for item in ydata[i]])  
    plt.plot(xdata0, dg21[i], label = f'$\\mu/t = {mulis[i]}$')

plt.title(f'$\\Delta_0/t = {Delta} \\quad (L_x,L_y) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$')
plt.ylabel('$\\delta G_{21}(V_1)$')
plt.legend()
plt.show()
plt.close()

print('-'*80, '\nfinished')
print('-'*80)

==> anc/make_plots_graphene.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
import h5py

# use LaTeX in plots
mpl.rcParams['text.usetex'] = True
plt.rc('text.latex')
plt.rc('text.latex', preamble=r'\usepackage{amsmath}')

path_figs = f'figures'
path_data = f'data'

## Make plots for monolayer graphene ##

s = 12
Delta, phi = 1.0, 1.0
Lx, Ly, w = 300, 300, 20
# zigzag
filename = f'{path_data}/graphene_zigzag_s_{s}_Lx_{Lx}_Ly_{Ly}_w_{w}_Delta_{Delta}_phi_{phi}_.hdf5'
print('zigzag graphene junction')
# armchair
# filename = f'{path_data}/graphene_armchair_s_{s}_Lx_{Lx}_Ly_{Ly}_w_{w}_Delta_{Delta}_phi_{phi}_.hdf5'
# print('armchair graphene junction')

with h5py.File(filename, 'r') as f:
    keys = ['fermi_energy', 'bias', 'transmission']
    mulis, xdata0, ydata = [list(f[key]) for key in keys]

ne, npar = len(xdata0), len(mulis)
# create list with both negative and positive bias
xdata1 = [-x for x in xdata0[:0:-1]] + xdata0

print('-'*80, '\nmake plots')

g11 = []
for i in range(npar):
    g11.append([2 * item[1] + item[4] + item[5] for item in ydata[i][:0:-1]] + [2 * item[0] + item[2] + item[3] for item in ydata[i]])
    plt.plot(xdata1, g11[i], label = f'$\\mu = {mulis[i]} \\text meV$')

plt.title(f'$\\Delta_0 = {Delta} \\text meV \\quad (L_x/sa,L_y/sa) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$')
plt.ylabel('$G_{11}~[e^2/h]$')
plt.legend()
# plt.savefig(f'{path_figs}/example_Delta_{Delta}_phi_{phi}_.png', dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()
plt.close()

dg11 = []
for i in range(npar):
    dg11.append([2 * ( item[0] - item[1] ) + item[2] - item[4] + item[3] - item[5] for item in ydata[i]])  
    plt.plot(xdata0, dg11[i], label = f'$\\mu = {mulis[i]} \\text meV$')

plt.title(f'$\\Delta_0 = {Delta} \\text meV \\quad (L_x/sa,L_y/sa) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$', fontsize=16)
plt.ylabel('$\\delta G_{11}(V_1)$', fontsize=16)
plt.legend()
plt.show()
plt.close()

g21 = []
for i in range(npar):
    g21.append([item[4] - item[5] for item in ydata[i][:0:-1]] + [item[2] - item[3] for item in ydata[i]])
    plt.plot(xdata1, g21[i], label = f'$\\mu/t = {mulis[i]}$')

plt.title(f'$\\Delta_0 = {Delta} \\text meV \\quad (L_x/sa,L_y/sa) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$')
plt.ylabel('$G_{21}~[e^2/h]$')
plt.legend()
plt.show()
plt.close()

dg21= []
for i in range(npar):
    dg21.append([item[2] - item[4] + item[5] - item[3] for item in ydata[i]])  
    plt.plot(xdata0, dg21[i], label = f'$\\mu = {mulis[i]} \\text meV$')

plt.title(f'$\\Delta_0 = {Delta} \\text meV \\quad (L_x/sa,L_y/sa) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$')
plt.ylabel('$\\delta G_{21}(V_1)$')
plt.legend()
plt.show()
plt.close()

print('-'*80, '\nfinished')
print('-'*80)

==> anc/make_plots_toy.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
import h5py

# use LaTeX in plots
mpl.rcParams['text.usetex'] = True
plt.rc('text.latex')
plt.rc('text.latex', preamble=r'\usepackage{amsmath}')

path_figs = f'figures'
path_data = f'data'

## Conductance plots for toy model ##

Nx, Ny = 50, 50                             
tx, ty = 1.0, 0.5
Delta, phi = 0.1, 1.0
Lx, Ly = 2 * Nx, 2 * Ny

# figure 8 and 9
# w = 6
# w = 40
# filename = f'{path_data}/toy_junction_Nx_{Nx}_Ny_{Ny}_w_{w}_tx_{tx}_ty_{ty}_Delta_{Delta}_phi_{phi}_.hdf5'
# print('toy model junction')
# figure 11
w, l = 2, 1
filename = f'{path_data}/toy_pointcontact_Nx_{Nx}_Ny_{Ny}_w_{w}_l_{l}_tx_{tx}_ty_{ty}_Delta_{Delta}_phi_{phi}_.hdf5'
print('toy model point contact')

with h5py.File(filename, 'r') as f:
    keys = ['fermi_energy', 'bias', 'transmission']
    mulis, xdata0, ydata = [list(f[key]) for key in keys]

ne, npar = len(xdata0), len(mulis)
# create list with both negative and positive bias
xdata1 = [-x for x in xdata0[:0:-1]] + xdata0

print('-'*80, '\nmake plots')

g11 = []
for i in range(npar):
    g11.append([2 * item[1] + item[4] + item[5] for item in ydata[i][:0:-1]] + [2 * item[0] + item[2] + item[3] for item in ydata[i]])
    plt.plot(xdata1, g11[i], label = f'$\\mu/t_x = {mulis[i]}$')

plt.title(f'$\\Delta_0/t_x = {Delta} \\quad (L_x,L_y) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$')
plt.ylabel('$G_{11}~[e^2/h]$')
plt.legend()
# plt.savefig(f'{path_figs}/example_Delta_{Delta}_phi_{phi}_.png', dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()
plt.close()

dg11 = []
for i in range(npar):
    dg11.append([2 * ( item[0] - item[1] ) + item[2] - item[4] + item[3] - item[5] for item in ydata[i]])  
    plt.plot(xdata0, dg11[i], label = f'$\\mu/t_x = {mulis[i]}$')

plt.title(f'$\\Delta_0/t = {Delta} \\quad (L_x,L_y) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$', fontsize=16)
plt.ylabel('$\\delta G_{11}(V_1)$', fontsize=16)
plt.legend()
plt.show()
plt.close()

g21 = []
for i in range(npar):
    g21.append([item[4] - item[5] for item in ydata[i][:0:-1]] + [item[2] - item[3] for item in ydata[i]])
    plt.plot(xdata1, g21[i], label = f'$\\mu/t_x = {mulis[i]}$')

plt.title(f'$\\Delta_0/t_x = {Delta} \\quad (L_x,L_y) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$')
plt.ylabel('$G_{21}~[e^2/h]$')
plt.legend()
plt.show()
plt.close()

dg21= []
for i in range(npar):
    dg21.append([item[2] - item[4] + item[5] - item[3] for item in ydata[i]])  
    plt.plot(xdata0, dg21[i], label = f'$\\mu/t_x = {mulis[i]}$')

plt.title(f'$\\Delta_0/t_x = {Delta} \\quad (L_x,L_y) = ({Lx},{Ly})$')
plt.xlabel('$eV_1/\\Delta_0$')
plt.ylabel('$\\delta G_{21}(V_1)$')
plt.legend()
plt.show()
plt.close()

print('-'*80, '\nfinished')
print('-'*80)

==> anc/toy_junction.py <==
import kwant
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.backends
import matplotlib as mpl
import h5py
import time
import os

### Overview ###

# File : toy_junction.py
# Authors : Christophe De Beule and Pok Man Tam
# Contact : christophe.debeule@gmail.com  or  pmtamaa@sas.upenn.edu

# Ancillary file for arXiv:2302.14050 "Topological Andreev Rectification" [URL: https://arxiv.org/abs/2302.14050]
# Published version: 
# Pok Man Tam, Christophe De Beule, and Charles L. Kane, Topological Andreev Rectification, PRB ... (2023) [URL: ]

# This code pertains to the Andreev junction for the toy model on the square lattice described
# in Section III of the paper, and reproduces Figures 8, 9, and 10.

### Code ###

# create directories for figures and data
if not os.path.exists('figures'):
    os.makedirs('figures')
if not os.path.exists('data'):
    os.makedirs('data')
# paths
path_figs = f'figures'
path_data = f'data'

# define unit matrix and Pauli matrices
tau_0 = np.array([[1, 0], [0, 1]])
tau_x = np.array([[0, 1], [1, 0]])
tau_y = np.array([[0, -1j], [1j, 0]])
tau_z = np.array([[1, 0], [0, -1]])
# define constants
pi = np.pi

# create system
def make_system(**kwargs):
    keys = ['Nx','Ny', 'mu', 'tx', 'ty', 'Delta', 'phi', 'w']
    Nx, Ny, mu, tx, ty, Delta, phi, w = [kwargs.get(key) for key in keys]

    tau_phi = np.cos(pi * phi) * tau_x + np.sin(pi * phi) * tau_y
    e0 = 2 * ( tx + ty ) - mu

    # function for onsite terms
    def onsite(site):
        y = site.pos[1]
        if y >=  w / 2:
            return e0 * tau_z + Delta * tau_x
        elif y <= -w / 2:
            return e0 * tau_z + Delta * tau_phi
        else:
            return e0 * tau_z

    # square lattice with two orbitals
    lat = kwant.lattice.square(norbs=2)
    syst = kwant.Builder()

    # onsite
    syst[(lat(x, y) for x in range(-Nx, Nx+1) for y in range(-Ny, Ny+1))] = onsite
    # nearest-neighbor hopping
    syst[kwant.builder.HoppingKind((1, 0), lat)] = -tx * tau_z
    syst[kwant.builder.HoppingKind((0, 1), lat)] = -ty * tau_z
 
    # leads
    sym_left = kwant.TranslationalSymmetry((-1, 0))
    sym_right = kwant.TranslationalSymmetry((1, 0))
    sym_up = kwant.TranslationalSymmetry((0, 1))
    sym_down = kwant.TranslationalSymmetry((0, -1))
    # specify the conservation law used to treat electrons and holes separately
    lead0 = kwant.Builder(sym_left, conservation_law=-tau_z)
    lead1 = kwant.Builder(sym_right, conservation_law=-tau_z)
    lead2 = kwant.Builder(sym_up)
    lead3 = kwant.Builder(sym_down)

    # left lead
    lead0[(lat(0, y) for y in range(-Ny, Ny+1))] = e0 * tau_z
    lead0[kwant.builder.HoppingKind((1, 0), lat)] = -tx * tau_z
    lead0[kwant.builder.HoppingKind((0, 1), lat)] = -ty * tau_z
   
    # right lead
    lead1[(lat(0, y) for y in range(-Ny, Ny+1))] = e0 * tau_z
    lead1[kwant.builder.HoppingKind((1, 0), lat)] = -tx * tau_z
    lead1[kwant.builder.HoppingKind((0, 1), lat)] = -ty * tau_z
    
    # top lead
    lead2[(lat(x, 0) for x in range(-Nx, Nx+1))] = e0 * tau_z + Delta * tau_x
    lead2[kwant.builder.HoppingKind((1, 0), lat)] = -tx * tau_z
    lead2[kwant.builder.HoppingKind((0, 1), lat)] = -ty * tau_z

    # bottom lead
    lead3[(lat(x, 0) for x in range(-Nx, Nx+1))] = e0 * tau_z + Delta * tau_phi
    lead3[kwant.builder.HoppingKind((1, 0), lat)] = -tx * tau_z
    lead3[kwant.builder.HoppingKind((0, 1), lat)] = -ty * tau_z
   
    return syst, [lead0, lead1, lead2, lead3]

# visualize pair potential
def site_color(i):
    foo = fsyst.hamiltonian(i, i)[1, 0]
    if foo.real > 0:
        return 'darkorange'
    elif foo.imag > 0:
        return 'limegreen'
    else:
        return 'black'

# compute transmission functions
def transmission(syst, energies):
    data = []
    for energy in energies:
        smatrix = kwant.smatrix(syst, energy)
        Rhe = smatrix.transmission((0, 1), (0, 0))
        Reh = smatrix.transmission((0, 0), (0, 1))
        Tee = smatrix.transmission((1, 0), (0, 0))
        The = smatrix.transmission((1, 1), (0, 0))
        Thh = smatrix.transmission((1, 1), (0, 1))
        Teh = smatrix.transmission((1, 0), (0, 1))
        data.append([Rhe, Reh, Tee, The, Thh, Teh])
    return data

## input parameters ##

# 2*Nx + 1 : number of sites along x
# 2*Ny + 1 : number of sites along y
# Lx = 2*Nx : length of the scattering region/junction
# Ly = 2*Ny : width of the scattering region
# w : width of the Andreev channel
# tx : nearest-neighbor hopping in the x direction
# ty : nearest-neighbor hopping in the y direction
# mu : Fermi energy EF of the metal
# Delta : magnitude of the superconducting pair potential
# phi : phase difference between superconductors

# energy unit : tx
# length unit : lattice constant a

Nx, Ny = 50, 50                             
tx, ty = 1.0, 0.5
Delta, phi = 0.1, 1.0
mulis = [0.55, 1.05, 2.55, 3.05, 4.55, 5.05] # list of EF values

# figure 8
# w = 6
# figure 9
w = 40

print(f'number of sites: {2 * Nx + 1} x {2 * Ny + 1}')
print(f'junction width: {w}')
filename = f'toy_junction_Nx_{Nx}_Ny_{Ny}_w_{w}_tx_{tx}_ty_{ty}_Delta_{Delta}_phi_{phi}_.hdf5'

## plot the system ##

print('-'*80, '\nplotting system - close window to start computation')

params = {'Nx': Nx, 'Ny': Ny, 'mu': 1.0, 'tx': tx, 'ty': ty, 'Delta': Delta, 'phi': phi, 'w': w}
# add leads and finalize system
syst, leads = make_system(**params)
[syst.attach_lead(leads[n]) for n in range(4)]
fsyst = syst.finalized()                        
fig, ax = plt.subplots(1, 1)
kwant.plot(fsyst, ax=ax, site_size=0.21, site_color=site_color, hop_lw=0.08)
ax.set_aspect('equal')
# ax.axis('off')
plt.xlabel(r'$x/a$')
plt.ylabel(r'$y/a$')
# plt.savefig(f'{path_figs}/toy_junction_Nx_{Nx}_Ny_{Ny}_w_{w}_.png', dpi=1000, bbox_inches='tight', pad_inches=0.1)
plt.show()

## calculate the transmission functions ##

# the calculation is done only for positive bias
# results for negative bias are obtained from electron-hole symmetry

ne = 101                                # number of subgap bias values
xdata = np.linspace(0.0, 1.0, ne)[:-1]  # bias in units of Delta
ydata = []
energies = [i * Delta for i in xdata]   # bias in units of tx
print('-'*80, '\nstarting computation')

npar = len(mulis)
initial_time = time.time()
# loop over different mu
for i in range(npar):
    start_time = time.time()
    params = {'Nx': Nx, 'Ny': Ny, 'mu': mulis[i], 'tx': tx, 'ty': ty, 'Delta': Delta, 'phi': phi, 'w': w}
    # add leads and finalize system
    syst, leads = make_system(**params)
    [syst.attach_lead(leads[n]) for n in range(4)]
    fsyst = syst.finalized()
    foo = transmission(fsyst, energies)
    # save intermediate results to temporary files
    with h5py.File(f'{path_data}/temp_EF_{mulis[i]}_' + filename, 'w') as f:
        f.create_dataset('bias', data=xdata)
        f.create_dataset('transmission', data=foo)
    ydata.append(foo)
    print(f'\nfinished {i+1} out of {npar} in {round(time.time() - start_time, 1)} seconds')

print(f'\ncomputation finished. total computation time : {round(time.time() - initial_time, 1)} seconds')
print('-'*80, '\nwrite results to files')

## save data ##

with h5py.File(f'{path_data}/' + filename, 'w') as f:
    f.create_dataset('fermi_energy', data=mulis)
    f.create_dataset('bias', data=xdata)
    f.create_dataset('transmission', data=ydata)
# delete temporary files
for mu in mulis:
    os.remove(f'{path_data}/temp_EF_{mu}_' + filename)

print('-'*80, '\nfinished')
print('-'*80)

==> anc/toy_pointcontact.py <==
import kwant
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.backends
import matplotlib as mpl
import h5py
import time
import os

### Overview ###

# File : toy_pointcontact.py
# Authors : Christophe De Beule and Pok Man Tam
# Contact : christophe.debeule@gmail.com  or  pmtamaa@sas.upenn.edu

# Ancillary file for arXiv:2302.14050 "Topological Andreev Rectification" [URL: https://arxiv.org/abs/2302.14050]
# Published version: 
# Pok Man Tam, Christophe De Beule, and Charles L. Kane, Topological Andreev Rectification, PRB ... (2023) [URL: ]

# This code pertains to the Andreev point contact for the toy model on the square lattice described
# in Section III of the paper, and reproduces Figure 11.

### Code ###

# create directories for figures and data
if not os.path.exists('figures'):
    os.makedirs('figures')
if not os.path.exists('data'):
    os.makedirs('data')
# paths
path_figs = f'figures'
path_data = f'data'

# define unit matrix and Pauli matrices
tau_0 = np.array([[1, 0], [0, 1]])
tau_x = np.array([[0, 1], [1, 0]])
tau_y = np.array([[0, -1j], [1j, 0]])
tau_z = np.array([[1, 0], [0, -1]])
# define constants
pi = np.pi

# create system
def make_system(**kwargs):
    keys = ['Nx','Ny', 'mu', 'tx', 'ty', 'Delta', 'phi', 'w', 'l']
    Nx, Ny, mu, tx, ty, Delta, phi, w, l = [kwargs.get(key) for key in keys]

    tau_phi = np.cos(pi * phi) * tau_x + np.sin(pi * phi) * tau_y
    e0, Lx, Ly = 2 * ( tx + ty ) - mu, 2 * Nx, 2 * Ny

    # define superconducting region
    def f(x):
        if x < -l / 2:
            return w / 2 + ( Ly - w ) * ( - 2 * x - l ) / ( 2 * ( Lx - l ) )
        elif x > l / 2:
            return w / 2 + ( Ly - w ) * ( 2 * x - l ) / ( 2 * ( Lx - l ) )
        else:
            return w / 2

    # function for onsite terms
    def onsite(site):
        x, y = site.pos
        if y >=  f(x):
            return e0 * tau_z + Delta * tau_x
        elif y <= -f(x):
            return e0 * tau_z + Delta * tau_phi
        else:
            return e0 * tau_z

    # square lattice with two orbitals
    lat = kwant.lattice.square(norbs=2)
    syst = kwant.Builder()

    # onsite
    syst[(lat(x, y) for x in range(-Nx, Nx+1) for y in range(-Ny, Ny+1))] = onsite
    # nearest-neighbor hopping
    syst[kwant.builder.HoppingKind((1, 0), lat)] = -tx * tau_z
    syst[kwant.builder.HoppingKind((0, 1), lat)] = -ty * tau_z
 
    # leads
    sym_left = kwant.TranslationalSymmetry((-1, 0))
    sym_right = kwant.TranslationalSymmetry((1, 0))
    sym_up = kwant.TranslationalSymmetry((0, 1))
    sym_down = kwant.TranslationalSymmetry((0, -1))
    # specify the conservation law used to treat electrons and holes separately
    lead0 = kwant.Builder(sym_left, conservation_law=-tau_z)
    lead1 = kwant.Builder(sym_right, conservation_law=-tau_z)
    lead2 = kwant.Builder(sym_up)
    lead3 = kwant.Builder(sym_down)

    # left lead
    lead0[(lat(0, y) for y in range(-Ny, Ny+1))] = e0 * tau_z
    lead0[kwant.builder.HoppingKind((1, 0), lat)] = -tx * tau_z
    lead0[kwant.builder.HoppingKind((0, 1), lat)] = -ty * tau_z
   
    # right lead
    lead1[(lat(0, y) for y in range(-Ny, Ny+1))] = e0 * tau_z
    lead1[kwant.builder.HoppingKind((1, 0), lat)] = -tx * tau_z
    lead1[kwant.builder.HoppingKind((0, 1), lat)] = -ty * tau_z
    
    # top lead
    lead2[(lat(x, 0) for x in range(-Nx, Nx+1))] = e0 * tau_z + Delta * tau_x
    lead2[kwant.builder.HoppingKind((1, 0), lat)] = -tx * tau_z
    lead2[kwant.builder.HoppingKind((0, 1), lat)] = -ty * tau_z

    # bottom lead
    lead3[(lat(x, 0) for x in range(-Nx, Nx+1))] = e0 * tau_z + Delta * tau_phi
    lead3[kwant.builder.HoppingKind((1, 0), lat)] = -tx * tau_z
    lead3[kwant.builder.HoppingKind((0, 1), lat)] = -ty * tau_z
   
    return syst, [lead0, lead1, lead2, lead3]

# visualize pair potential
def site_color(i):
    foo = fsyst.hamiltonian(i, i)[1, 0]
    if foo.real > 0:
        return 'darkorange'
    elif foo.imag > 0:
        return 'limegreen'
    else:
        return 'black'

# compute transmission functions
def transmission(syst, energies):
    data = []
    for energy in energies:
        smatrix = kwant.smatrix(syst, energy)
        Rhe = smatrix.transmission((0, 1), (0, 0))
        Reh = smatrix.transmission((0, 0), (0, 1))
        Tee = smatrix.transmission((1, 0), (0, 0))
        The = smatrix.transmission((1, 1), (0, 0))
        Thh = smatrix.transmission((1, 1), (0, 1))
        Teh = smatrix.transmission((1, 0), (0, 1))
        data.append([Rhe, Reh, Tee, The, Thh, Teh])
    return data

## input parameters ##

# 2*Nx + 1 : number of sites along x
# 2*Ny + 1 : number of sites along y
# Lx = 2*Nx : length of the scattering region
# Ly = 2*Ny : width of the scattering region
# w : width of the Andreev channel
# l : length of the Andreev channel
# tx : nearest-neighbor hopping in the x direction
# ty : nearest-neighbor hopping in the y direction
# mu : Fermi energy EF of the metal
# Delta : magnitude of the superconducting pair potential
# phi : phase difference between superconductors

# energy unit : tx
# length unit : lattice constant a

Nx, Ny = 50, 50                             
tx, ty = 1.0, 0.5
Delta, phi = 0.1, 1.0
mulis = [0.55, 1.05, 2.55, 3.05, 4.55, 5.05] # list of EF values

# figure 11
w, l = 2, 1

print(f'number of sites: {2 * Nx + 1} x {2 * Ny + 1}')
print(f'junction width: {w}')
print(f'junction length: {l}')
filename = f'toy_pointcontact_Nx_{Nx}_Ny_{Ny}_w_{w}_l_{l}_tx_{tx}_ty_{ty}_Delta_{Delta}_phi_{phi}_.hdf5'

## plot the system ##

print('-'*80, '\nplotting system - close window to start computation')

params = {'Nx': Nx, 'Ny': Ny, 'mu': 1.0, 'tx': tx, 'ty': ty, 'Delta': Delta, 'phi': phi, 'w': w, 'l': l}
# add leads and finalize system
syst, leads = make_system(**params)
[syst.attach_lead(leads[n]) for n in range(4)]
fsyst = syst.finalized()                        
fig, ax = plt.subplots(1, 1)
kwant.plot(fsyst, ax=ax, site_size=0.21, site_color=site_color, hop_lw=0.08)
ax.set_aspect('equal')
# ax.axis('off')
plt.xlabel(r'$x/a$')
plt.ylabel(r'$y/a$')
# plt.savefig(f'{path_figs}/toy_pointcontact_Nx_{Nx}_Ny_{Ny}_w_{w}_.png', dpi=1000, bbox_inches='tight', pad_inches=0.1)
plt.show()

## calculate the transmission functions ##

# the calculation is done only for positive bias
# results for negative bias are obtained from electron-hole symmetry

ne = 101                                # number of subgap bias values
xdata = np.linspace(0.0, 1.0, ne)[:-1]  # bias in units of Delta
ydata = []
energies = [i * Delta for i in xdata]   # bias in units of tx
print('-'*80, '\nstarting computation')

npar = len(mulis)
initial_time = time.time()
# loop over different mu
for i in range(npar):
    start_time = time.time()
    params = {'Nx': Nx, 'Ny': Ny, 'mu': mulis[i], 'tx': tx, 'ty': ty, 'Delta': Delta, 'phi': phi, 'w': w, 'l': l}
    # add leads and finalize system
    syst, leads = make_system(**params)
    [syst.attach_lead(leads[n]) for n in range(4)]
    fsyst = syst.finalized()
    foo = transmission(fsyst, energies)
    # save intermediate results to temporary files
    with h5py.File(f'{path_data}/temp_EF_{mulis[i]}_' + filename, 'w') as f:
        f.create_dataset('bias', data=xdata)
        f.create_dataset('transmission', data=foo)
    ydata.append(foo)
    print(f'\nfinished {i+1} out of {npar} in {round(time.time() - start_time, 1)} seconds')

print(f'\ncomputation finished. total computation time : {round(time.time() - initial_time, 1)} seconds')
print('-'*80, '\nwrite results to files')

## save data ##

with h5py.File(f'{path_data}/' + filename, 'w') as f:
    f.create_dataset('fermi_energy', data=mulis)
    f.create_dataset('bias', data=xdata)
    f.create_dataset('transmission', data=ydata)
# delete temporary files
for mu in mulis:
    os.remove(f'{path_data}/temp_EF_{mu}_' + filename)

print('-'*80, '\nfinished')
print('-'*80)
